Identifying roles in an IP network with temporal and structural density

Captures of IP traffic contain much information on very different kinds of activities like file transfers, users interacting with remote systems, automatic backups, or distributed computations. Identifying such activities is crucial for an appropriate analysis, modeling and monitoring of the traffic. We propose here a notion of density that captures both temporal and structural features of interactions, and generalizes the classical notion of clustering coefficient. We use it to point out important differences between distinct parts of the traffic, and to identify interesting nodes and groups of nodes in terms of roles in the network.

==> build.sh <==
latex bare_conf.tex
bibtex bare_conf.aux
dvips bare_conf.dvi
ps2pdf bare_conf.ps

